Search for Light Inelastic Dark Matter with Low-Energy Ionization Signatures in PandaX-4T

Direct detection of light dark matter (DM) is generally difficult due to its small recoil energy. The inelastic scattering of DM can produce unique signatures in the DM direct detection experiments. Using the low-energy unpaired ionization data from PandaX-4T, we newly analyze the probe of the exothermic inelastic dark matter (ineDM). We demonstrate that PandaX-4T can probe the ineDM mass-splitting down to 0.05 keV and probe the ineDM mass to the sub-GeV range. For the ineDM with a dark photon mediator, we use the PandaX-4T data to impose stringent bounds on the mixing parameter between the dark photon and photon.

==> anc/response_matrix_published.csv <==
"#Each bin represents the efficiency of converting a specific electron recoil energy into the number of detectable electrons using the constant-W model, This matrix encodes the full detection efficiency and is obtained as the exposure-weighted average of Run-0 and Run-1.",,,,,,,,,,,,,,,,,,,,,
BinNumber,-,-,1,2,3,4,5,6,7,8,,,,,,,,,,,
-,E_min,E_max,4-4.5 nE,4.5-5 nE,5-5.5 nE,5.5-6 nE,6-6.5 nE,6.5-7 nE,7-7.5 nE,7.5-8 nE,,,,,,,,,,,
1,0,0.01,0,0,0,0,0,0,0,0,,,,,,,,,,,
2,0.01,0.02,4.01E-05,1.02E-05,2.70E-06,0,0,0,2.27E-07,0,,,,,,,,,,,
3,0.02,0.03,0.000866248,0.000273113,7.87E-05,2.97E-05,6.30E-07,9.85E-06,7.26E-06,0,,,,,,,,,,,
4,0.03,0.04,0.00509044,0.00227342,0.000930617,0.000364777,0.000118472,3.92E-05,1.28E-05,6.43E-06,,,,,,,,,,,
5,0.04,0.05,0.0133167,0.00721407,0.00377755,0.00171932,0.000755618,0.00028785,0.000179157,8.53E-05,,,,,,,,,,,
6,0.05,0.06,0.0245727,0.0155214,0.00934117,0.0051685,0.00292967,0.00146794,0.000815582,0.000329505,,,,,,,,,,,
7,0.06,0.07,0.0326568,0.0249458,0.0173268,0.0108388,0.00699276,0.00387559,0.00203473,0.00116426,,,,,,,,,,,
8,0.07,0.08,0.0379542,0.0325146,0.0249839,0.0182547,0.0125738,0.00789017,0.00518334,0.00271388,,,,,,,,,,,
9,0.08,0.09,0.0397344,0.0366812,0.0315822,0.0259458,0.0193489,0.0139433,0.00940469,0.00587164,,,,,,,,,,,
10,0.09,0.1,0.0384187,0.0380749,0.0355232,0.0316383,0.0259539,0.0205295,0.0151969,0.0106843,,,,,,,,,,,
11,0.1,0.11,0.0358208,0.036814,0.0368547,0.0346965,0.0311391,0.0262643,0.0218519,0.0159312,,,,,,,,,,,
12,0.11,0.12,0.0314343,0.0345961,0.0359282,0.0360913,0.0340648,0.0308116,0.026325,0.0210531,,,,,,,,,,,
13,0.12,0.13,0.0269416,0.0312551,0.0338913,0.0351967,0.0353328,0.0338483,0.0314281,0.0261721,,,,,,,,,,,
14,0.13,0.14,0.0230552,0.0272211,0.0307811,0.0340486,0.0349871,0.0348568,0.0334793,0.0296974,,,,,,,,,,,
15,0.14,0.15,0.0198971,0.0236131,0.0272416,0.0306811,0.0328773,0.033785,0.0351733,0.0324212,,,,,,,,,,,
16,0.15,0.16,0.0165522,0.020327,0.0243405,0.0280272,0.0309466,0.0325174,0.0342389,0.0326742,,,,,,,,,,,
17,0.16,0.17,0.0140304,0.0173388,0.021111,0.0250316,0.0283574,0.0307229,0.0328618,0.0320951,,,,,,,,,,,
18,0.17,0.18,0.0113899,0.0149517,0.0182184,0.0224695,0.025363,0.0285675,0.0307611,0.0308577,,,,,,,,,,,
19,0.18,0.19,0.00978024,0.0127111,0.0155046,0.0192825,0.0220853,0.0253602,0.0284187,0.0299281,,,,,,,,,,,
20,0.19,0.2,0.00794618,0.0106834,0.0134102,0.0162602,0.0196996,0.0224336,0.0259197,0.0270285,,,,,,,,,,,
21,0.2,0.21,0.00673169,0.00898678,0.011625,0.0143321,0.016987,0.0201061,0.0232628,0.0250055,,,,,,,,,,,
22,0.21,0.22,0.00553926,0.00745298,0.00986769,0.0122053,0.0150411,0.0178927,0.0211049,0.0232425,,,,,,,,,,,
23,0.22,0.23,0.00457633,0.00630967,0.00803783,0.0107641,0.0133111,0.0158051,0.018475,0.0207445,,,,,,,,,,,
24,0.23,0.24,0.00406365,0.00528994,0.00720141,0.00891361,0.011141,0.0136537,0.0166057,0.0181434,,,,,,,,,,,
25,0.24,0.25,0.00316277,0.0046669,0.00604303,0.00776929,0.0099529,0.0119496,0.0146202,0.0160719,,,,,,,,,,,
26,0.25,0.26,0.00265231,0.00396456,0.00471097,0.00661339,0.00842924,0.0107684,0.0127088,0.0146641,,,,,,,,,,,
27,0.26,0.27,0.00220911,0.00317716,0.00440098,0.00579417,0.0071675,0.00900782,0.0111871,0.0128663,,,,,,,,,,,
28,0.27,0.28,0.00196367,0.00263792,0.00365095,0.00477461,0.00650065,0.00784074,0.00977137,0.0114794,,,,,,,,,,,
29,0.28,0.29,0.00155663,0.00222333,0.00316722,0.00412596,0.00526433,0.00674938,0.00848362,0.00987808,,,,,,,,,,,
30,0.29,0.3,0.00129016,0.00181002,0.00271607,0.00354955,0.00465161,0.00573622,0.00737512,0.00881947,,,,,,,,,,,
31,0.3,0.31,0.00112571,0.0016158,0.00228907,0.00295495,0.00415659,0.00510532,0.00642482,0.00767872,,,,,,,,,,,
32,0.31,0.32,0.000900236,0.00149805,0.00186015,0.00265333,0.00351897,0.00428143,0.00565922,0.00643714,,,,,,,,,,,
33,0.32,0.33,0.000775412,0.00111023,0.0016578,0.00230807,0.00304521,0.00373278,0.00501882,0.00601683,,,,,,,,,,,
34,0.33,0.34,0.000684759,0.000987462,0.00135827,0.00187364,0.00257401,0.00326979,0.0042005,0.0052032,,,,,,,,,,,
35,0.34,0.35,0.000537004,0.000833085,0.00116444,0.00158344,0.00214685,0.00285174,0.00368159,0.00459443,,,,,,,,,,,
36,0.35,0.36,0.000504964,0.000672078,0.000983221,0.00147232,0.00192147,0.00259301,0.00323373,0.00394488,,,,,,,,,,,
37,0.36,0.37,0.000328426,0.000609201,0.000947703,0.00118852,0.00158984,0.00213677,0.00276771,0.00338785,,,,,,,,,,,
38,0.37,0.38,0.000317184,0.000535561,0.000722753,0.00101462,0.00144047,0.00183148,0.00241205,0.00293518,,,,,,,,,,,
39,0.38,0.39,0.000260958,0.000390413,0.000619132,0.000907163,0.00120852,0.00151455,0.00202309,0.0025959,,,,,,,,,,,
40,0.39,0.4,0.000226224,0.000368396,0.000546663,0.000821029,0.00098259,0.00141563,0.00189604,0.00227731,,,,,,,,,,,
41,0.4,0.41,0.000187163,0.000290522,0.00038839,0.000615563,0.000938328,0.00125993,0.00160923,0.00210675,,,,,,,,,,,
42,0.41,0.42,0.000150583,0.000267234,0.000356372,0.000578306,0.000831378,0.00103468,0.00142291,0.00179821,,,,,,,,,,,
43,0.42,0.43,0.000137178,0.000225913,0.000344494,0.000494743,0.000627551,0.000941959,0.00117538,0.00163475,,,,,,,,,,,
44,0.43,0.44,0.000135121,0.000194781,0.000270352,0.000415046,0.000529952,0.000803894,0.00104333,0.00140737,,,,,,,,,,,
45,0.44,0.45,9.76E-05,0.000170331,0.000257948,0.000383503,0.000476922,0.000657141,0.000969947,0.00117157,,,,,,,,,,,
46,0.45,0.46,9.65E-05,0.000139425,0.000241551,0.000272266,0.000430868,0.000635752,0.00086772,0.00106479,,,,,,,,,,,
47,0.46,0.47,7.36E-05,0.000130059,0.000192434,0.000240081,0.000354424,0.000531835,0.000731274,0.000853204,,,,,,,,,,,
48,0.47,0.48,6.43E-05,9.34E-05,0.00015248,0.000233152,0.000342758,0.000531709,0.000666664,0.000770624,,,,,,,,,,,
49,0.48,0.49,5.23E-05,8.94E-05,0.000146531,0.000198014,0.000256134,0.000377181,0.000565265,0.000658298,,,,,,,,,,,
50,0.49,0.5,4.45E-05,7.07E-05,9.93E-05,0.000150354,0.000240371,0.00037894,0.000516484,0.000628767,,,,,,,,,,,
51,0.5,0.51,5.40E-05,7.66E-05,0.0001153,0.000142341,0.000179991,0.000307571,0.000448913,0.000527282,,,,,,,,,,,
52,0.51,0.52,4.49E-05,5.11E-05,8.27E-05,0.000144004,0.000197657,0.000266239,0.000354659,0.000502138,,,,,,,,,,,
53,0.52,0.53,2.67E-05,4.83E-05,7.97E-05,0.000115516,0.000153386,0.000244493,0.000345464,0.000432288,,,,,,,,,,,
54,0.53,0.54,2.76E-05,3.28E-05,5.83E-05,9.63E-05,0.000139834,0.000192644,0.000267964,0.000359613,,,,,,,,,,,
55,0.54,0.55,1.83E-05,3.57E-05,5.16E-05,7.80E-05,0.000118596,0.000160234,0.000263785,0.000311419,,,,,,,,,,,
56,0.55,0.56,1.80E-05,3.03E-05,4.00E-05,7.30E-05,0.000122277,0.000136942,0.000237244,0.00028995,,,,,,,,,,,
57,0.56,0.57,2.22E-05,3.03E-05,4.38E-05,5.62E-05,9.40E-05,0.000130362,0.000177429,0.000256251,,,,,,,,,,,
58,0.57,0.58,1.29E-05,1.77E-05,4.91E-05,5.40E-05,8.16E-05,9.31E-05,0.000174085,0.000209078,,,,,,,,,,,
59,0.58,0.59,1.14E-05,2.01E-05,3.28E-05,4.66E-05,7.40E-05,0.000116535,0.000133717,0.000195407,,,,,,,,,,,
60,0.59,0.6,1.22E-05,1.90E-05,3.60E-05,3.57E-05,6.86E-05,9.24E-05,0.000138056,0.000186719,,,,,,,,,,,
61,0.6,0.61,9.80E-06,2.39E-05,2.63E-05,3.57E-05,5.06E-05,7.76E-05,0.000114979,0.000133431,,,,,,,,,,,
62,0.61,0.62,1.54E-05,1.47E-05,1.76E-05,2.58E-05,4.86E-05,8.31E-05,9.89E-05,0.000129917,,,,,,,,,,,
63,0.62,0.63,6.92E-06,1.58E-05,1.95E-05,3.58E-05,5.04E-05,5.69E-05,8.50E-05,0.000135357,,,,,,,,,,,
64,0.63,0.64,6.11E-06,1.30E-05,2.09E-05,2.81E-05,3.40E-05,5.97E-05,8.67E-05,0.000111233,,,,,,,,,,,
65,0.64,0.65,5.27E-06,1.06E-05,1.51E-05,1.83E-05,3.68E-05,5.64E-05,6.60E-05,9.65E-05,,,,,,,,,,,
66,0.65,0.66,4.72E-06,8.25E-06,7.46E-06,2.30E-05,2.35E-05,3.38E-05,5.44E-05,7.96E-05,,,,,,,,,,,
67,0.66,0.67,4.51E-06,7.03E-06,1.06E-05,1.60E-05,2.96E-05,3.66E-05,4.11E-05,7.73E-05,,,,,,,,,,,
68,0.67,0.68,4.42E-06,6.85E-06,8.53E-06,1.19E-05,1.83E-05,2.43E-05,4.35E-05,6.07E-05,,,,,,,,,,,
69,0.68,0.69,3.01E-06,6.40E-06,1.07E-05,1.31E-05,1.89E-05,2.68E-05,4.61E-05,6.89E-05,,,,,,,,,,,
70,0.69,0.7,2.87E-06,3.72E-06,5.46E-06,9.99E-06,1.63E-05,3.33E-05,4.25E-05,5.21E-05,,,,,,,,,,,
71,0.7,0.71,4.91E-06,4.16E-06,5.39E-06,5.05E-06,9.54E-06,2.53E-05,3.32E-05,4.84E-05,,,,,,,,,,,
72,0.71,0.72,2.35E-06,3.78E-06,8.96E-06,6.67E-06,1.00E-05,2.19E-05,2.62E-05,5.04E-05,,,,,,,,,,,
73,0.72,0.73,5.94E-07,6.08E-06,5.81E-06,5.81E-06,1.03E-05,1.98E-05,3.31E-05,2.66E-05,,,,,,,,,,,
74,0.73,0.74,2.95E-07,4.10E-06,2.64E-06,1.16E-05,1.25E-05,1.40E-05,2.49E-05,2.86E-05,,,,,,,,,,,
75,0.74,0.75,8.91E-07,3.03E-06,2.74E-06,6.37E-06,7.52E-06,1.04E-05,2.05E-05,2.84E-05,,,,,,,,,,,
76,0.75,0.76,1.18E-06,2.60E-06,1.83E-06,4.86E-06,9.52E-06,1.53E-05,2.24E-05,2.16E-05,,,,,,,,,,,
77,0.76,0.77,1.78E-06,1.70E-06,2.04E-06,4.40E-06,7.50E-06,1.19E-05,1.39E-05,1.89E-05,,,,,,,,,,,
78,0.77,0.78,5.91E-07,2.90E-06,2.14E-06,4.93E-06,6.64E-06,8.37E-06,1.54E-05,2.07E-05,,,,,,,,,,,
79,0.78,0.79,1.78E-06,2.12E-06,1.53E-06,5.28E-06,6.75E-06,1.17E-05,1.35E-05,1.74E-05,,,,,,,,,,,
80,0.79,0.8,2.97E-07,1.21E-06,1.73E-06,3.12E-06,9.02E-06,9.01E-06,1.73E-05,2.62E-05,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,

